Strict localization of eigenvectors and eigenvalues

In this article we show and implement a simple and effcient method to strictly locate eigenvectors and eigenvalues of a given matrix, based on the modified cone condition. As a consequence we can also effectively localize zeros of complex polynomials.

==> src/function.cpp <==
/*
 * function.cpp
 *
 *  Created on: 05-10-2012
 *  Author: £ukasz Struski
 */

#include "locate.hpp"
#include <boost/numeric/ublas/matrix.hpp>
#include <boost/numeric/ublas/matrix_proxy.hpp>
#include <boost/numeric/ublas/vector.hpp>
#include <boost/numeric/interval.hpp>
#include <lapacke.h>
#include <cstdio>
#include <fstream>
#include <complex>
#include <string.h>

/*
 * we use the LAPACK library function
 */
extern "C" {
lapack_int LAPACKE_dgeev(int matrix_order, char jobvl, char jobvr, lapack_int n,
		double* a, lapack_int lda, double* wr, double* wi, double* vl,
		lapack_int ldvl, double* vr, lapack_int ldvr);

lapack_int LAPACKE_zgeev(int matrix_order, char jobvl, char jobvr, lapack_int n,
		lapack_complex_double* a, lapack_int lda, lapack_complex_double* w,
		lapack_complex_double* vl, lapack_int ldvl, lapack_complex_double* vr,
		lapack_int ldvr);
}

namespace ublas = boost::numeric::ublas;
namespace interval = boost::numeric;

/*
 * This function counts the maximum sum of absolute values of the elements in rows of matrix M
 */
template<class T>
double localization::Norm(const ublas::matrix<T>& M) {
	double temp, val = 0.0;

	for (unsigned i = 0; i < M.size1(); ++i) {
		temp = 0.0;
		for (unsigned j = 0; j < M.size2(); ++j) {
			temp += abs(M(i, j));
		}
		if (temp > val) {
			val = temp;
		}
	}
	return val;
}

/*
 * overloaded function named Norm
 */
template<class T>
double localization::Norm(const ublas::matrix_range<ublas::matrix<T> >& M) {
	double temp, val = 0.0;

	for (unsigned i = 0; i < M.size1(); ++i) {
		temp = 0.0;
		for (unsigned j = 0; j < M.size2(); ++j) {
			temp += abs(M(i, j));
		}
		if (temp > val) {
			val = temp;
		}
	}
	return val;
}

/*
 * overloaded function named Norm
 */
template<typename T>
double localization::Norm(const ublas::matrix<interval::interval<T> >& M) {
	double temp, val = 0.0;

	for (unsigned i = 0; i < M.size1(); ++i) {
		temp = 0.0;
		for (unsigned j = 0; j < M.size2(); ++j) {
			temp += interval::norm(interval::abs(M(i, j)));
		}
		if (temp > val) {
			val = temp;
		}
	}
	return val;
}

/*
 * overloaded function named Norm
 */
template<typename T>
double localization::Norm(
		const ublas::matrix_range<ublas::matrix<interval::interval<T> > >& M) {
	double temp, val = 0.0;

	for (unsigned i = 0; i < M.size1(); ++i) {
		temp = 0.0;
		for (unsigned j = 0; j < M.size2(); ++j) {
			temp += interval::norm(interval::abs(M(i, j)));
		}
		if (temp > val) {
			val = temp;
		}
	}
	return val;
}

/*
 * overloaded function named Norm
 */
template<typename T>
double localization::Norm(
		const ublas::matrix<std::complex<interval::interval<T> > >& M) {
	double temp, val = 0.0;

	for (unsigned i = 0; i < M.size1(); ++i) {
		temp = 0.0;
		for (unsigned j = 0; j < M.size2(); ++j) {
			temp += abs(
					std::complex<T>(
							interval::norm(interval::abs(M(i, j).real())),
							interval::norm(interval::abs(M(i, j).imag()))));
		}
		if (temp > val) {
			val = temp;
		}
	}
	return val;
}

/*
 * overloaded function named Norm
 */
template<typename T>
double localization::Norm(
		const ublas::matrix_range<
				ublas::matrix<std::complex<interval::interval<T> > > >& M) {
	double temp, val = 0.0;

	for (unsigned i = 0; i < M.size1(); ++i) {
		temp = 0.0;
		for (unsigned j = 0; j < M.size2(); ++j) {
			temp += abs(
					std::complex<T>(
							interval::norm(interval::abs(M(i, j).real())),
							interval::norm(interval::abs(M(i, j).imag()))));
		}
		if (temp > val) {
			val = temp;
		}
	}
	return val;
}

/*
 * The inverse of a matrix or an interval matrix we calculate from the Gauss-Jordan elimination method.
 * Returns true if there exists a matrix inverse, false in the opposite case.
 */
template<class T>
bool localization::inverseMatrix(const ublas::matrix<T>& M,
		ublas::matrix<T>& invM) {
	if (M.size1() != M.size2() || invM.size1() != invM.size2()
			|| M.size1() != invM.size1()) {
		printf(
				"The matrix must be square (same number of rows and columns).\n");
		return false;
	}

	ublas::matrix<T> temp = ublas::zero_matrix<T>(M.size1(), 2 * M.size2());
	for (unsigned i = 0; i < M.size1(); ++i) {
		for (unsigned j = 0; j < M.size2(); ++j) {
			temp(i, j) = M(i, j);
			temp(i, M.size2() + i) = 1;
		}
	}

	for (unsigned i = 0; i < M.size1(); ++i) {
		if (temp(i, i) == 0.0) {
			int r = 0;
			for (unsigned j = i + 1; j < M.size1(); ++j) {
				if (temp(j, i) != 0.0) {
					r = j;
					break;
				}
			}
			if (r == 0) {
				printf("The inverse for that matrix does not exist.\n");
				return false;
			}

			ublas::vector<T> v = ublas::row(temp, i);
			ublas::row(temp, i) = ublas::row(temp, r);
			ublas::row(temp, r) = v;
		}
		ublas::row(temp, i) = ublas::row(temp, i) / temp(i, i);
		for (unsigned var = i + 1; var < M.size1(); ++var) {
			ublas::row(temp, var) = ublas::row(temp, var)
					- temp(var, i) * ublas::row(temp, i);
		}
	}

	for (unsigned i = M.size2() - 1; i > 0; --i) {
		for (unsigned j = 0; j < i; ++j) {
			ublas::row(temp, j) = ublas::row(temp, j)
					- temp(j, i) * ublas::row(temp, i);
		}
	}

	invM = ublas::project(temp, ublas::range(0, M.size1()),
			ublas::range(M.size2(), temp.size2()));
	return true;
}

/*
 * overloaded function named inverseMatrix
 */
template<typename T>
bool localization::inverseMatrix(const ublas::matrix<std::complex<T> >& M,
		ublas::matrix<std::complex<T> >& invM) {
	if (M.size1() != M.size2() || invM.size1() != invM.size2()
			|| M.size1() != invM.size1()) {
		printf(
				"The matrix must be square (same number of rows and columns).\n");
		return false;
	}

	ublas::matrix<std::complex<T> > temp = ublas::zero_matrix<std::complex<T> >(
			M.size1(), 2 * M.size2());
	for (unsigned i = 0; i < M.size1(); ++i) {
		for (unsigned j = 0; j < M.size2(); ++j) {
			temp(i, j) = M(i, j);
			temp(i, M.size2() + i).real() = 1;
		}
	}

	for (unsigned i = 0; i < M.size1(); ++i) {
		if (temp(i, i).real() == 0.0 && temp(i, i).imag() == 0.0) {
			int r = 0;
			for (unsigned j = i + 1; j < M.size1(); ++j) {
				if (temp(j, i).real() != 0.0 || temp(j, i).imag() != 0.0) {
					r = j;
					break;
				}
			}
			if (r == 0) {
				printf("The inverse for that matrix does not exist.\n");
				return false;
			}

			ublas::vector<std::complex<T> > v = ublas::row(temp, i);
			ublas::row(temp, i) = ublas::row(temp, r);
			ublas::row(temp, r) = v;
		}
		ublas::row(temp, i) = ublas::row(temp, i) / temp(i, i);
		for (unsigned var = i + 1; var < M.size1(); ++var) {
			ublas::row(temp, var) = ublas::row(temp, var)
					- temp(var, i) * ublas::row(temp, i);
		}
	}

	for (unsigned i = M.size2() - 1; i > 0; --i) {
		for (unsigned j = 0; j < i; ++j) {
			ublas::row(temp, j) = ublas::row(temp, j)
					- temp(j, i) * ublas::row(temp, i);
		}
	}

	invM = ublas::project(temp, ublas::range(0, M.size1()),
			ublas::range(M.size2(), temp.size2()));
	return true;
}

/*
 * overloaded function named inverseMatrix
 */
template<class T>
bool localization::inverseMatrix(
		const ublas::matrix<std::complex<interval::interval<T> > >& M,
		ublas::matrix<std::complex<interval::interval<T> > >& invM) {
	if (M.size1() != M.size2() || invM.size1() != invM.size2()
			|| M.size1() != invM.size1()) {
		printf(
				"The matrix must be square (same number of rows and columns).\n");
		return false;
	}

	ublas::matrix<std::complex<interval::interval<T> > > temp =
			ublas::zero_matrix<std::complex<interval::interval<T> > >(M.size1(),
					2 * M.size2());
	for (unsigned i = 0; i < M.size1(); ++i) {
		for (unsigned j = 0; j < M.size2(); ++j) {
			temp(i, j) = M(i, j);
			temp(i, M.size2() + i).real().assign(1.0, 1.0);
		}
	}

	for (unsigned i = 0; i < M.size1(); ++i) {
		if (temp(i, i).real().lower() == 0.0 && temp(i, i).real().upper() == 0.0
				&& temp(i, i).imag().lower() == 0.0
				&& temp(i, i).imag().upper() == 0.0) {
			int r = 0;
			for (unsigned j = i + 1; j < M.size1(); ++j) {
				if (temp(i, i).real().lower() != 0.0
						|| temp(i, i).real().upper() != 0.0
						|| temp(i, i).imag().lower() != 0.0
						|| temp(i, i).imag().upper() != 0.0) {
					r = j;
					break;
				}
			}
			if (r == 0) {
				printf("The inverse for that matrix does not exist.\n");
				return false;
			}

			ublas::vector<std::complex<interval::interval<T> > > v = ublas::row(
					temp, i);
			ublas::row(temp, i) = ublas::row(temp, r);
			ublas::row(temp, r) = v;
		}
		ublas::row(temp, i) = ublas::row(temp, i) / temp(i, i);
		for (unsigned var = i + 1; var < M.size1(); ++var) {
			ublas::row(temp, var) = ublas::row(temp, var)
					- temp(var, i) * ublas::row(temp, i);
		}
	}

	for (unsigned i = M.size2() - 1; i > 0; --i) {
		for (unsigned j = 0; j < i; ++j) {
			ublas::row(temp, j) = ublas::row(temp, j)
					- temp(j, i) * ublas::row(temp, i);
		}
	}

	invM = ublas::project(temp, ublas::range(0, M.size1()),
			ublas::range(M.size2(), temp.size2()));
	return true;
}

/*
 * Determine the numerical approximation of eigenvectors of the matrix M.
 * We use functions 'LAPACKE_zgeev' and  'LAPACKE_dgeev' from LAPACK library.
 */
bool localization::approximate(const ublas::matrix<double>& M,
		ublas::matrix<std::complex<double> >& eigenvectors,
		std::complex<double>* eigenvalues) {
	if (M.size1() != M.size2()) {
		printf(
				"The matrix must be square (same number of rows and columns).\n");
		return false;
	}
	int info, n = M.size1();
	double *wr, *wi, *vl, *vr, *temp;
	wr = new double[n];
	wi = new double[n];
	vl = new double[n * n];
	vr = new double[n * n];
	temp = new double[n * n];
	int i, j;

	for (i = 0; i < n; ++i) {
		for (j = 0; j < n; ++j) {
			temp[i * n + j] = M(i, j);
		}
	}

	info = LAPACKE_dgeev(LAPACK_ROW_MAJOR, 'N', 'V', n, temp, n, wr, wi, vl, n,
			vr, n);
	delete[] temp;
	if (eigenvalues != NULL) {
		for (i = 0; i < n; ++i) {
			eigenvalues[i].real() = wr[i];
			eigenvalues[i].imag() = wi[i];
		}
	}
	for (i = 0; i < n; ++i) {
		for (j = 0; j < n; ++j) {
			if (wi[j] != 0.0) {
				eigenvectors(i, j).real() = vr[i * n + j];
				eigenvectors(i, j).imag() = vr[i * n + j + 1];
				eigenvectors(i, j + 1).real() = vr[i * n + j];
				eigenvectors(i, j + 1).imag() = -vr[i * n + j + 1];
				j++;
			} else {
				eigenvectors(i, j).real() = vr[i * n + j];
				eigenvectors(i, j).imag() = 0.0;
			}
		}
	}
	delete[] wr;
	delete[] wi;
	delete[] vr;
	delete[] vl;

	if (info < 0) {
		printf("the i-th argument had an illegal value\n");
		return false;
	} else if (info > 0) {
		printf(
				"the QR algorithm failed to compute all the eigenvalues, and no eigenvectors "
						"have been computed; elements and i+1:N of W contain eigenvalues which have converged\n");
		return false;
	}
	return true;
}

/*
 * overloaded function named approximate
 */
bool localization::approximate(const ublas::matrix<std::complex<double> >& M,
		ublas::matrix<std::complex<double> >& eigenvectors,
		std::complex<double>* eigenvalues) {
	if (M.size1() != M.size2()) {
		printf(
				"The matrix must be square (same number of rows and columns).\n");
		return false;
	}
	int info, i, j, n = M.size1();
	lapack_complex_double* eigenval, *eigenvec, *temp, *vl;
	eigenvec = new lapack_complex_double[n * n];
	eigenval = new lapack_complex_double[n];
	vl = new lapack_complex_double[n * n];
	temp = new lapack_complex_double[n * n];

	for (i = 0; i < n; ++i) {
		for (j = 0; j < n; ++j) {
			temp[i * n + j] = lapack_make_complex_double(M(i, j).real(),
					M(i, j).imag());
		}
	}

	info = LAPACKE_zgeev(LAPACK_ROW_MAJOR, 'N', 'V', n, temp, n, eigenval, vl,
			n, eigenvec, n);
	delete[] vl;
	delete[] temp;
	if (eigenvalues != NULL) {
		for (i = 0; i < n; ++i) {
			eigenvalues[i].real() = creal(eigenval[i]);
			eigenvalues[i].imag() = cimag(eigenval[i]);
		}
	}
	delete[] eigenval;

	for (i = 0; i < n; ++i) {
		for (j = 0; j < n; ++j) {
			eigenvectors(i, j).real() = creal(eigenvec[i * n + j]);
			eigenvectors(i, j).imag() = cimag(eigenvec[i * n + j]);
		}
	}

	delete[] eigenvec;

	if (info < 0) {
		printf("the i-th argument had an illegal value\n");
		return false;
	} else if (info > 0) {
		printf(
				"the QR algorithm failed to compute all the eigenvalues, and no eigenvectors "
						"have been computed; elements and i+1:N of W contain eigenvalues which have converged\n");
		return false;
	}
	return true;
}

/*
 * function looks for the smallest constant in the range (0,1) for the k-th eigenvector
 */
template<class T>
double localization::search(unsigned int k,
		const ublas::matrix<std::complex<interval::interval<T> > >& M) {
	if (M.size1() != M.size2() || k < 0 || k >= M.size1()) {
		printf(
				"The matrix must be square (same number of rows and columns).\nk must be a positive integer in the range [0, matrix size -1].\n");
		return 0.0;
	}
	//create matrices B (B^{\e} of the Algorithm 1.1)
	ublas::matrix<std::complex<interval::interval<T> > > B;
	B.resize(M.size1(), M.size2());
	ublas::matrix<std::complex<interval::interval<T> > > diag[2];
	diag[0].resize(M.size1(), M.size2());
	diag[1].resize(M.size1(), M.size2());
	diag[0] = ublas::identity_matrix<std::complex<interval::interval<T> > >(
			M.size1());
	diag[1] = ublas::identity_matrix<std::complex<interval::interval<T> > >(
			M.size1());
	ublas::vector<std::complex<interval::interval<T> > > v;
	ublas::matrix<std::complex<interval::interval<T> > > temp;
	ublas::matrix<std::complex<interval::interval<T> > > invtemp;

	bool check = false;
	double eps = 0.1, c = 0.1;
	int step = 13;

	while (step > 0) {
		//generating matrices diag
		for (unsigned int i = 0; i < M.size1(); ++i) {
			if (i != k) {
				diag[0](i, i).real().assign(1 / c, 1 / c);
				diag[0](i, i).imag().assign(0.0, 0.0);
				diag[1](i, i).real().assign(c, c);
				diag[1](i, i).imag().assign(0.0, 0.0);
			}
		}
		//generating matrices B
		B = ublas::prod(M, diag[1]);
		B = ublas::prod(diag[0], B);

		if (k != 0) {
			//replacing the k-th row of the 0-th row of the matrix
			v = ublas::row(B, k);
			ublas::row(B, k) = ublas::row(B, 0);
			ublas::row(B, 0) = v;

			//replacing the k-th row of the 0-th row of the matrix
			v = ublas::column(B, k);
			ublas::column(B, k) = ublas::column(B, 0);
			ublas::column(B, 0) = v;
		}

		//count B_{!=k,!=k}^{-1}
		temp.resize(B.size1() - 1, B.size2() - 1);
		invtemp.resize(B.size1() - 1, B.size2() - 1);
		temp = ublas::project(B, ublas::range(1, B.size1()),
				ublas::range(1, B.size2()));
		if (inverseMatrix(temp, invtemp)) {

			//check the conditions
			if (Norm(
					ublas::project(B, ublas::range(0, 1),
							ublas::range(0, B.size2())))
					< 1 / Norm(invtemp)
							- Norm(
									ublas::project(B,
											ublas::range(1, B.size1()),
											ublas::range(0, 1)))) {
				check = true;
			} else {
				check = false;
			}

			if (check == true) {
				if (step != 13) {
					eps = c;
					break;
				} else {
					eps = c;
					c /= 10.0;
				}
			} else {
				c *= 1.2;
				--step;
			}
		}
	}
	if (c > 1) {
		eps = 0.0;
	}
	return eps;
}

/*
 * Function determines the strict location of eigenvalues and eigenvectors.
 * Returns true if successful, false in the opposite situation.
 */
bool localization::strictLocation(const ublas::matrix<double>& M,
		ublas::matrix<std::complex<interval::interval<double> > >& eigenvectors,
		std::complex<interval::interval<double> >* eigenvalues,
		double* epsilon) {
	if (M.size1() != M.size2()) {
		printf(
				"The matrix must be square (same number of rows and columns).\n");
		return false;
	}

	ublas::matrix<std::complex<double> > eigenvec(M.size1(), M.size2());
	std::complex<double>* eigenval = new std::complex<double>[M.size2()];

	//determine the numerical approximation of eigenvectors
	if (approximate(M, eigenvec, eigenval)) {
		ublas::matrix<std::complex<interval::interval<double> > > P(M.size1(),
				M.size2());
		ublas::matrix<std::complex<interval::interval<double> > > J(M.size1(),
				M.size2());
		for (unsigned int i = 0; i < M.size1(); ++i) {
			for (unsigned int j = 0; j < M.size2(); ++j) {
				P(i, j).real().assign(eigenvec(i, j).real(),
						eigenvec(i, j).real());
				P(i, j).imag().assign(eigenvec(i, j).imag(),
						eigenvec(i, j).imag());
				J(i, j).real().assign(M(i, j), M(i, j));
				J(i, j).imag().assign(0.0, 0.0);
			}
		}

		ublas::matrix<std::complex<interval::interval<double> > > invP(
				M.size1(), M.size2());
		//determine the inverse matrix
		if (inverseMatrix(P, invP)) {
			J = ublas::prod(J, P);
			J = ublas::prod(invP, J);

			//create the matrix J = J + \lambda_k*I and determinate epsilons for the all eigenvectors
			for (unsigned int i = 0; i < M.size2(); ++i) {
				P = std::complex<interval::interval<double> >(
						interval::interval<double>(-eigenval[i].real(),
								-eigenval[i].real()),
						interval::interval<double>(-eigenval[i].imag(),
								-eigenval[i].imag()))
						* ublas::identity_matrix<
								std::complex<interval::interval<double> > >(
								J.size2());
				P += J;
				epsilon[i] = search(i, P);
			}

			delete[] eigenval;

			//strictly location of the eigenvectors
			for (unsigned int i = 0; i < M.size2(); ++i) {
				for (unsigned int j = 0; j < M.size1(); ++j) {
					eigenvectors(j, i).real().assign(eigenvec(j, i).real(),
							eigenvec(j, i).real());
					eigenvectors(j, i).imag().assign(eigenvec(j, i).imag(),
							eigenvec(j, i).imag());
					for (unsigned int k = 0; k < M.size2(); ++k) {
						if (k != i) {
							eigenvectors(j, i) += interval::interval<double>(
									-epsilon[i], epsilon[i])
									* std::complex<interval::interval<double> >(
											interval::interval<double>(
													eigenvec(j, k).real()),
											interval::interval<double>(
													eigenvec(j, k).imag()));
						}
					}
				}
			}

			//determinate strictly location of the eigenvalues
			for (unsigned int i = 0; i < M.size1(); ++i) {
				for (unsigned int j = 0; j < M.size2(); ++j) {
					J(i, j).real().assign(M(i, j), M(i, j));
					J(i, j).imag().assign(0.0, 0.0);
				}
			}

			J = ublas::prod(J, eigenvectors);
			std::complex<interval::interval<double> > div;
			for (unsigned int i = 0; i < M.size2(); ++i) {
				eigenvalues[i].real().assign(0.0, 0.0);
				eigenvalues[i].imag().assign(0.0, 0.0);
				div.real().assign(0.0, 0.0);
				div.imag().assign(0.0, 0.0);
				for (unsigned int j = 0; j < M.size1(); ++j) {
					eigenvalues[i] += J(j, i) * std::conj(eigenvectors(j, i));
					div += eigenvectors(j, i) * std::conj(eigenvectors(j, i));
				}
				eigenvalues[i] /= div;
			}
			return true;
		}
	}
	return false;
}

/*
 * overloaded function named strictLocation
 */
bool localization::strictLocation(const ublas::matrix<std::complex<double> >& M,
		ublas::matrix<std::complex<interval::interval<double> > >& eigenvectors,
		std::complex<interval::interval<double> >* eigenvalues,
		double* epsilon) {
	if (M.size1() != M.size2()) {
		printf(
				"The matrix must be square (same number of rows and columns).\n");
		return false;
	}

	ublas::matrix<std::complex<double> > eigenvec(M.size1(), M.size2());
	std::complex<double>* eigenval = new std::complex<double>[M.size2()];

	//determine the numerical approximation of eigenvectors
	if (approximate(M, eigenvec, eigenval)) {
		ublas::matrix<std::complex<interval::interval<double> > > P(M.size1(),
				M.size2());
		ublas::matrix<std::complex<interval::interval<double> > > J(M.size1(),
				M.size2());
		for (unsigned int i = 0; i < M.size1(); ++i) {
			for (unsigned int j = 0; j < M.size2(); ++j) {
				P(i, j).real().assign(eigenvec(i, j).real(),
						eigenvec(i, j).real());
				P(i, j).imag().assign(eigenvec(i, j).imag(),
						eigenvec(i, j).imag());
				J(i, j).real().assign(M(i, j).real(), M(i, j).real());
				J(i, j).imag().assign(M(i, j).imag(), M(i, j).imag());
			}
		}

		ublas::matrix<std::complex<interval::interval<double> > > invP(
				M.size1(), M.size2());
		//determine the inverse matrix
		if (inverseMatrix(P, invP)) {
			J = ublas::prod(J, P);
			J = ublas::prod(invP, J);

			//create the matrix J = J + \lambda_k*I and determinate epsilons for the all eigenvectors
			for (unsigned int i = 0; i < M.size2(); ++i) {
				P = std::complex<interval::interval<double> >(
						interval::interval<double>(-eigenval[i].real(),
								-eigenval[i].real()),
						interval::interval<double>(-eigenval[i].imag(),
								-eigenval[i].imag()))
						* ublas::identity_matrix<
								std::complex<interval::interval<double> > >(
								J.size2());
				P += J;
				epsilon[i] = search(i, P);
			}

			delete[] eigenval;

			//strictly location of the eigenvectors
			for (unsigned int i = 0; i < M.size2(); ++i) {
				for (unsigned int j = 0; j < M.size1(); ++j) {
					eigenvectors(j, i).real().assign(eigenvec(j, i).real(),
							eigenvec(j, i).real());
					eigenvectors(j, i).imag().assign(eigenvec(j, i).imag(),
							eigenvec(j, i).imag());
					for (unsigned int k = 0; k < M.size2(); ++k) {
						if (k != i) {
							eigenvectors(j, i) += interval::interval<double>(
									-epsilon[i], epsilon[i])
									* std::complex<interval::interval<double> >(
											interval::interval<double>(
													eigenvec(j, k).real()),
											interval::interval<double>(
													eigenvec(j, k).imag()));
						}
					}
				}
			}

			//determinate strictly location of the eigenvalues
			for (unsigned int i = 0; i < M.size1(); ++i) {
				for (unsigned int j = 0; j < M.size2(); ++j) {
					J(i, j).real().assign(M(i, j).real(), M(i, j).real());
					J(i, j).imag().assign(M(i, j).imag(), M(i, j).imag());
				}
			}

			J = ublas::prod(J, eigenvectors);
			std::complex<interval::interval<double> > div;
			for (unsigned int i = 0; i < M.size2(); ++i) {
				eigenvalues[i].real().assign(0.0, 0.0);
				eigenvalues[i].imag().assign(0.0, 0.0);
				div.real().assign(0.0, 0.0);
				div.imag().assign(0.0, 0.0);
				for (unsigned int j = 0; j < M.size1(); ++j) {
					eigenvalues[i] += J(j, i) * std::conj(eigenvectors(j, i));
					div += eigenvectors(j, i) * std::conj(eigenvectors(j, i));
				}
				eigenvalues[i] /= div;
			}
			return true;
		}
	}
	return false;
}

/*
 * function generates a matrich of data from a file
 */
void readData(const char* fileName, ublas::matrix<double>* MD,
		ublas::matrix<std::complex<double> >* MC) {
	std::ifstream in(fileName, std::ios::in);
	if (in.fail()) {
		std::printf("Unable to open file %s", fileName);
		exit(1);
	}
	int* temp = new int[3];
	temp[0] = temp[1] = temp[2] = 0;
	std::string str;
	while (!in.eof()) {
		std::getline(in, str);
		++temp[0];
	}
	for (unsigned int i = 0; i < str.length(); ++i) {
		if (str[i] == '(') {
			++temp[1];	//complex number
		} else if (str[i] == '[') {
			++temp[2];	//interval
		}
	}

	if (temp[1] == 0 && temp[2] == 0) {
		MD->resize(temp[0], temp[0]);
	} else if (temp[2] == 0 && temp[1] == temp[0]) {
		MC->resize(temp[0], temp[0]);
	} else if (temp[1] == 0 && temp[2] == temp[0]) {
	} else if (temp[1] == temp[0] && temp[2] == temp[0]) {
	}
	delete[] temp;
	in.clear();
	in.seekg(0, std::ios::beg);

	if (MC->size1() != 0) {
		char c;
		for (unsigned int i = 0; i < MC->size1(); ++i) {
			for (unsigned int j = 0; j < MC->size2(); ++j) {
				in >> c >> (*MC)(i, j).real() >> c >> (*MC)(i, j).imag() >> c;
			}
		}

	} else {
		for (unsigned int i = 0; i < MD->size1(); ++i) {
			for (unsigned int j = 0; j < MD->size2(); ++j) {
				in >> (*MD)(i, j);
			}
		}
	}
	in.close();
}

/*
 * This function performs all the steps to get the strict locations of the eigenvalues and eigenvalues
 */
void launch(const char* fileName, int precision) {
	ublas::matrix<double>* MD = new ublas::matrix<double>();
	ublas::matrix<std::complex<double> >* MC = new ublas::matrix<
			std::complex<double> >();

	readData(fileName, MD, MC);

	bool open = false;
	if (MC->size1() == 0) {
		delete MC;
		ublas::matrix<std::complex<interval::interval<double> > > eigenvectors(
				MD->size1(), MD->size2());
		std::complex<interval::interval<double> >* eigenvalues =
				new std::complex<interval::interval<double> >[MD->size2()];
		double* epsilon = new double[MD->size2()];
		if (localization::strictLocation(*MD, eigenvectors, eigenvalues,
				epsilon)) {
			for (unsigned int i = 0; i < MD->size2(); ++i) {
				std::cout << "epsilon[" << i << "] = " << epsilon[i]
						<< std::endl;
			}
			std::fstream out("results.txt", std::ios::out);
			open = out.good();
			if (open) {
				out.precision(precision);
				out.setf(std::ios::fixed,
						std::ios::floatfield | std::ios::showpoint);
				out
						<< "Strictly locate eigenvactors (single eigenvector stored in the column):\n";
				for (unsigned int i = 0; i < eigenvectors.size1(); ++i) {
					for (unsigned int j = 0; j < eigenvectors.size2(); ++j) {
						out << "[" << eigenvectors(i, j).real().lower() << ", "
								<< eigenvectors(i, j).real().upper() << "] + ["
								<< eigenvectors(i, j).imag().lower() << ", "
								<< eigenvectors(i, j).imag().upper() << "]i\t";
					}
					out << "\n";
				}
				out
						<< "\n\nStrictly locate eigenvaluses (single eigenvalue stored in the row):\n";
				for (unsigned int i = 0; i < eigenvectors.size2(); ++i) {
					out << "[" << eigenvalues[i].real().lower() << ", "
							<< eigenvalues[i].real().upper() << "] + ["
							<< eigenvalues[i].imag().lower() << ", "
							<< eigenvalues[i].imag().upper() << "]i\n";
				}
				out.close();
				std::cout << "Done";
			} else {
				std::cout.precision(precision);
				std::cout.setf(std::ios::fixed,
						std::ios::floatfield | std::ios::showpoint);
				std::cout
						<< "Strictly locate eigenvactors (single eigenvector stored in the column):\n";
				for (unsigned int i = 0; i < eigenvectors.size1(); ++i) {
					for (unsigned int j = 0; j < eigenvectors.size2(); ++j) {
						std::cout << "[" << eigenvectors(i, j).real().lower()
								<< ", " << eigenvectors(i, j).real().upper()
								<< "] + [" << eigenvectors(i, j).imag().lower()
								<< ", " << eigenvectors(i, j).imag().upper()
								<< "]i\t";
					}
					std::cout << "\n";
				}
				std::cout
						<< "\n\nStrictly locate eigenvaluses (single eigenvalue stored in the row):\n";
				for (unsigned int i = 0; i < eigenvectors.size2(); ++i) {
					std::cout << "[" << eigenvalues[i].real().lower() << ", "
							<< eigenvalues[i].real().upper() << "] + ["
							<< eigenvalues[i].imag().lower() << ", "
							<< eigenvalues[i].imag().upper() << "]i\n";
				}
			}
		} else {
		}

	} else {
		delete MD;
		ublas::matrix<std::complex<interval::interval<double> > > eigenvectors(
				MC->size1(), MC->size2());
		std::complex<interval::interval<double> >* eigenvalues =
				new std::complex<interval::interval<double> >[MC->size2()];
		double* epsilon = new double[MC->size2()];
		if (localization::strictLocation(*MC, eigenvectors, eigenvalues,
				epsilon)) {
			for (unsigned int i = 0; i < MC->size2(); ++i) {
				std::cout << "epsilon[" << i << "] = " << epsilon[i]
						<< std::endl;
			}
			std::fstream out("results.txt", std::ios::out);
			open = out.good();
			if (open) {
				out.precision(precision);
				out.setf(std::ios::fixed,
						std::ios::floatfield | std::ios::showpoint);
				out
						<< "Strictly locate eigenvactors (single eigenvector stored in the column):\n";
				for (unsigned int i = 0; i < eigenvectors.size1(); ++i) {
					for (unsigned int j = 0; j < eigenvectors.size2(); ++j) {
						out << "[" << eigenvectors(i, j).real().lower() << ", "
								<< eigenvectors(i, j).real().upper() << "] + ["
								<< eigenvectors(i, j).imag().lower() << ", "
								<< eigenvectors(i, j).imag().upper() << "]i\t";
					}
					out << "\n";
				}
				out
						<< "\n\nStrictly locate eigenvaluses (single eigenvalue stored in the row):\n";
				for (unsigned int i = 0; i < eigenvectors.size2(); ++i) {
					out << "[" << eigenvalues[i].real().lower() << ", "
							<< eigenvalues[i].real().upper() << "] + ["
							<< eigenvalues[i].imag().lower() << ", "
							<< eigenvalues[i].imag().upper() << "]i\n";
				}
				out.close();
				std::cout << "Done";
			} else {
				std::cout.precision(precision);
				std::cout.setf(std::ios::fixed,
						std::ios::floatfield | std::ios::showpoint);
				std::cout
						<< "Strictly locate eigenvactors (single eigenvector stored in the column):\n";
				for (unsigned int i = 0; i < eigenvectors.size1(); ++i) {
					for (unsigned int j = 0; j < eigenvectors.size2(); ++j) {
						std::cout << "[" << eigenvectors(i, j).real().lower()
								<< ", " << eigenvectors(i, j).real().upper()
								<< "] + [" << eigenvectors(i, j).imag().lower()
								<< ", " << eigenvectors(i, j).imag().upper()
								<< "]i\t";
					}
					std::cout << "\n";
				}
				std::cout
						<< "\n\nStrictly locate eigenvaluses (single eigenvalue stored in the row):\n";
				for (unsigned int i = 0; i < eigenvectors.size2(); ++i) {
					std::cout << "[" << eigenvalues[i].real().lower() << ", "
							<< eigenvalues[i].real().upper() << "] + ["
							<< eigenvalues[i].imag().lower() << ", "
							<< eigenvalues[i].imag().upper() << "]i\n";
				}
			}
		} else {
		}
	}
}


==> src/locate.hpp <==
/*
 * locate.hpp
 *
 *  Created on: 05-10-2012
 *  Author: £ukasz Struski
 */

#ifndef LOCATE_HPP_
#define LOCATE_HPP_

#include <boost/numeric/ublas/matrix.hpp>
#include <boost/numeric/interval.hpp>

namespace ublas = boost::numeric::ublas;
namespace interval = boost::numeric;

/*
 * main namespace
 */
namespace localization {

/*
 * This function counts the maximum sum of absolute values of the elements in rows of matrix M
 */
template<class T>
double Norm(const ublas::matrix<T>&);

/*
 * overloaded function named Norm
 */
template<class T>
double Norm(const ublas::matrix_range<ublas::matrix<T> >&);

/*
 * overloaded function named Norm
 */
template<typename T>
double Norm(const ublas::matrix<interval::interval<T> >&);

/*
 * overloaded function named Norm
 */
template<typename T>
double Norm(const ublas::matrix_range<ublas::matrix<interval::interval<T> > >&);

/*
 * overloaded function named Norm
 */
template<typename T>
double Norm(const ublas::matrix<std::complex<interval::interval<T> > >&);

/*
 * overloaded function named Norm
 */
template<typename T>
double Norm(
		const ublas::matrix_range<
				ublas::matrix<std::complex<interval::interval<T> > > >&);

/*
 * The inverse of a matrix or an interval matrix we calculate from the Gauss-Jordan elimination method.
 * Returns true if there exists a matrix inverse, false in the opposite case.
 */
template<class T>
bool inverseMatrix(const ublas::matrix<T>&, ublas::matrix<T>&);

/*
 * overloaded function named inverseMatrix
 */
template<typename T>
bool inverseMatrix(const ublas::matrix<std::complex<T> >&,
		ublas::matrix<std::complex<T> >&);

/*
 * overloaded function named inverseMatrix
 */
template<class T>
bool inverseMatrix(const ublas::matrix<std::complex<interval::interval<T> > >&,
		ublas::matrix<std::complex<interval::interval<T> > >&);

/*
 * Determine the numerical approximation of eigenvectors of the matrix M.
 * We use functions 'LAPACKE_zgeev' and  'LAPACKE_dgeev' from LAPACK library.
 */
bool approximate(const ublas::matrix<double>&,
		ublas::matrix<std::complex<double> >&, std::complex<double>*);

/*
 * overloaded function named approximate
 */
bool approximate(const ublas::matrix<std::complex<double> >&,
		ublas::matrix<std::complex<double> >&, std::complex<double>*);

/*
 * function looks for the smallest constant in the range (0,1) for the k-th eigenvector
 */
template<class T>
double search(unsigned int,
		const ublas::matrix<std::complex<interval::interval<T> > >&);

/*
 * Function determines the strict location of eigenvalues and eigenvectors.
 * Returns true if successful, false in the opposite situation.
 */
bool strictLocation(const ublas::matrix<double>&,
		ublas::matrix<std::complex<interval::interval<double> > >&,
		std::complex<interval::interval<double> >*, double*);

/*
 * overloaded function named strictLocation
 */
bool strictLocation(const ublas::matrix<std::complex<double> >&,
		ublas::matrix<std::complex<interval::interval<double> > >&,
		std::complex<interval::interval<double> >*, double*);
}

/*
 * function generates a matrix of data from a file
 */
void readData(const char*, ublas::matrix<double>*,
		ublas::matrix<std::complex<double> >*);

/*
 * This function performs all the steps to get the strict locations of the eigenvalues and eigenvalues
 */
void launch(const char*, int = 15);

#endif /* LOCATE_HPP_ */


==> src/main.cpp <==
/*
 * main.cpp
 *
 *  Created on: 05-10-2012
 *  Author: £ukasz Struski
 */

 #include "locate.hpp"
 #include <cstdio>
 #include <cstdlib>
 #include <getopt.h>


 const char* programName;

 void print_usage(FILE* stream, int exit_code) {
 fprintf(stream, "Usage: %s options [ inputfile ... ]\n", programName);
 fprintf(stream, " -h --help Display this usage information.\n"
 " -i --input filename Read input from file.\n");
 exit(exit_code);
 }

 int main(int argc, char *argv[]) {

 int next_option;
 const char* const short_options = "hi:";
 const struct option long_options[] = { { "help", 0, NULL, 'h' }, { "input",
 1, NULL, 'i' }, { NULL, 0, NULL, 0 } };
 char* input_filename = new char[40];
 input_filename[0] = '!';

 programName = argv[0];
 do {
 next_option = getopt_long(argc, argv, short_options, long_options,
 NULL);
 switch (next_option) {
 case 'h':
 print_usage(stdout, 0);
 break;
 case 'i':
 input_filename = optarg;
 break;
 case '?':
 print_usage (stderr, 1);
 break;
 case -1:
 break;
 default:
 abort ();
 }
 }while (next_option != -1);

 if (input_filename[0] == '!') {
 printf("Enter the name of the file to read\n");
 std::cin >> input_filename;
 }

 launch(input_filename);

 return 0;
 }

